Modelling the Spatial Spread of COVID-19 in a German District using a Diffusion Model

In this study, we present an integro-differential model to simulate the local spread of infections. The model incorporates a standard susceptible-infected-recovered (\textit{SIR}-) model enhanced by an integral kernel, allowing for non-homogeneous mixing between susceptibles and infectives. We define requirements for the kernel function and derive analytical results for both the \textit{SIR}- and a reduced susceptible-infected-susceptible (\textit{SIS}-) model, especially the uniqueness of solutions. In order to optimize the balance between disease containment and the social and political costs associated with lockdown measures, we set up requirements for the implementation of control functions, and show examples for continuous and time-dependent, continuous and space- and time-dependent, and piecewise constant space- and time-dependent controls. Latter represent reality more closely as the control cannot be updated for every time and location. We found the optimal control values for all of those setups, which are by nature best for a continuous and space-and time dependent control, yet found reasonable results for the discrete setting as well. To validate the numerical results of the integro-differential model, we compare them to an established agent-based model that incorporates social and other microscopical factors more accurately and thus acts as a benchmark for the validity of the integro-differential approach. A close match between the results of both models validates the integro-differential model as an efficient macroscopic proxy. Since computing an optimal control strategy for agent-based models is computationally very expensive, yet comparatively cheap for the integro-differential model, using the proxy model might have interesting implications for future research.

==> format.m <==
% loading data from LK, VG, municipalities

BIR=load('LK\AnyConv.com__lkbirkenfeld.csv');
    
ba=load('VG\AnyConv.com__vgbaumholder.csv');
bi=load('VG\AnyConv.com__vgbirkenfeld.csv');
hr=load('VG\AnyConv.com__vgherrstein-rhaunen.csv');
io=load('VG\AnyConv.com__vgidar-oberstein.csv');
    
ba_baum=load('Ort\AnyConv.com__baumholder.csv');
ba_berg=load('Ort\AnyConv.com__berglangenbach.csv');
ba_bers=load('Ort\AnyConv.com__berschweiler bei baumholder.csv');
ba_ecke=load('Ort\AnyConv.com__eckersweiler.csv');
ba_foli=load('Ort\AnyConv.com__fohren-linden.csv');
ba_frau=load('Ort\AnyConv.com__frauenberg.csv');
ba_hahn=load('Ort\AnyConv.com__hahnweiler.csv');
ba_heim=load('Ort\AnyConv.com__heimbach.csv');
ba_leit=load('Ort\AnyConv.com__leitzweiler.csv');
ba_mett=load('Ort\AnyConv.com__mettweiler.csv');
ba_reic=load('Ort\AnyConv.com__reichenbach.csv');
ba_rohr=load('Ort\AnyConv.com__rohrbach.csv');
ba_ruec=load('Ort\AnyConv.com__rückweiler.csv');
ba_rusc=load('Ort\AnyConv.com__ruschberg.csv');
    
bi_aben=load('Ort\AnyConv.com__abentheuer.csv');
bi_acht=load('Ort\AnyConv.com__achtelsbach.csv');
bi_birk=load('Ort\AnyConv.com__birkenfeld.csv');
bi_boer=load('Ort\AnyConv.com__börfink.csv');
bi_brue=load('Ort\AnyConv.com__brücken.csv');
bi_buhl=load('Ort\AnyConv.com__buhlenberg.csv');
bi_damb=load('Ort\AnyConv.com__dambach.csv');
bi_dien=load('Ort\AnyConv.com__dienstweiler.csv');
bi_elch=load('Ort\AnyConv.com__elchweiler.csv');
bi_elle=load('Ort\AnyConv.com__ellenberg.csv');
bi_ellw=load('Ort\AnyConv.com__ellweiler.csv');
bi_gimb=load('Ort\AnyConv.com__gimbweiler.csv');
bi_goll=load('Ort\AnyConv.com__gollenberg.csv');
bi_hatt=load('Ort\AnyConv.com__hattgenstein.csv');
bi_howe=load('Ort\AnyConv.com__hoppstädten-weiersbach.csv');
bi_kron=load('Ort\AnyConv.com__kronweiler.csv');
bi_leis=load('Ort\AnyConv.com__leisel.csv');
bi_meck=load('Ort\AnyConv.com__meckenbach.csv');
bi_nbro=load('Ort\AnyConv.com__niederbrombach.csv');
bi_nham=load('Ort\AnyConv.com__niederhambach.csv');
bi_nohe=load('Ort\AnyConv.com__nohen.csv');
bi_obro=load('Ort\AnyConv.com__oberbrombach.csv');
bi_oham=load('Ort\AnyConv.com__oberhambach.csv');
bi_rims=load('Ort\AnyConv.com__rimsberg.csv');
bi_rinz=load('Ort\AnyConv.com__rinzenberg.csv');
bi_rono=load('Ort\AnyConv.com__rötsweiler-nockenthal.csv');
bi_schm=load('Ort\AnyConv.com__schmißberg.csv');
bi_schw=load('Ort\AnyConv.com__schwollen.csv');
bi_sies=load('Ort\AnyConv.com__siesbach.csv');
bi_sowi=load('Ort\AnyConv.com__sonnenberg-winnenberg.csv');
bi_wihu=load('Ort\AnyConv.com__wilzenberg-hußweiler.csv');
    
hr_alle=load('Ort\AnyConv.com__allenbach.csv');
hr_asba=load('Ort\AnyConv.com__asbach.csv');
hr_berg=load('Ort\AnyConv.com__bergen.csv');
hr_bers=load('Ort\AnyConv.com__berschweiler bei kirn.csv');
hr_boll=load('Ort\AnyConv.com__bollenbach.csv');
hr_brei=load('Ort\AnyConv.com__breitenthal.csv');
hr_bruc=load('Ort\AnyConv.com__bruchweiler.csv');
hr_bund=load('Ort\AnyConv.com__bundenbach.csv');
hr_dick=load('Ort\AnyConv.com__dickesbach.csv');
hr_fisc=load('Ort\AnyConv.com__fischbach.csv');
hr_gera=load('Ort\AnyConv.com__gerach.csv');
hr_goes=load('Ort\AnyConv.com__gösenroth.csv');
hr_grie=load('Ort\AnyConv.com__griebelschied.csv');
hr_haus=load('Ort\AnyConv.com__hausen.csv');
hr_hell=load('Ort\AnyConv.com__hellertshausen.csv');
hr_herb=load('Ort\AnyConv.com__herborn.csv');
hr_herr=load('Ort\AnyConv.com__herrstein.csv');
hr_hett=load('Ort\AnyConv.com__hettenrodt.csv');
hr_hint=load('Ort\AnyConv.com__hintertiefenbach.csv');
hr_horb=load('Ort\AnyConv.com__horbruch.csv');
hr_hott=load('Ort\AnyConv.com__hottenbach.csv');
hr_kemp=load('Ort\AnyConv.com__kempfeld.csv');
hr_kirs=load('Ort\AnyConv.com__kirschweiler.csv');
hr_krum=load('Ort\AnyConv.com__krummenau.csv');
hr_lang=load('Ort\AnyConv.com__langweiler.csv');
hr_mack=load('Ort\AnyConv.com__mackenrodt.csv');
hr_mitt=load('Ort\AnyConv.com__mittelreidenbach.csv');
hr_moer=load('Ort\AnyConv.com__mörschied.csv');
hr_nhos=load('Ort\AnyConv.com__niederhosenbach.csv');
hr_nwoe=load('Ort\AnyConv.com__niederwörresbach.csv');
hr_ohos=load('Ort\AnyConv.com__oberhosenbach.csv');
hr_okir=load('Ort\AnyConv.com__oberkirn.csv');
hr_orei=load('Ort\AnyConv.com__oberreidenbach.csv');
hr_owoe=load('Ort\AnyConv.com__oberwörresbach.csv');
hr_rhau=load('Ort\AnyConv.com__rhaunen.csv');
hr_scha=load('Ort\AnyConv.com__schauren.csv');
hr_schm=load('Ort\AnyConv.com__schmidthachenbach.csv');
hr_schw=load('Ort\AnyConv.com__schwerbach.csv');
hr_sens=load('Ort\AnyConv.com__sensweiler.csv');
hr_sien=load('Ort\AnyConv.com__sien.csv');
hr_siex=load('Ort\AnyConv.com__sienhachenbach.csv');
hr_sonn=load('Ort\AnyConv.com__sonnschied.csv');
hr_stip=load('Ort\AnyConv.com__stipshausen.csv');
hr_sulz=load('Ort\AnyConv.com__sulzbach.csv');
hr_veit=load('Ort\AnyConv.com__veitsrodt.csv');
hr_voll=load('Ort\AnyConv.com__vollmersbach.csv');
hr_weid=load('Ort\AnyConv.com__weiden.csv');
hr_weit=load('Ort\AnyConv.com__weitersbach.csv');
hr_wick=load('Ort\AnyConv.com__wickenrodt.csv');
hr_wirs=load('Ort\AnyConv.com__wirschweiler.csv');

% creating polygons out of the data

Pgon_BIR = polyshape(BIR);
pgon_BIR = rmholes(Pgon_BIR);

pgon_ba=rmholes(polyshape(ba));
pgon_bi=rmholes(polyshape(bi));
pgon_hr=rmholes(polyshape(hr));
pgon_io=rmholes(polyshape(io));
    
pgon_ba_baum=rmholes(polyshape(ba_baum));
pgon_ba_berg=rmholes(polyshape(ba_berg));
pgon_ba_bers=rmholes(polyshape(ba_bers));
pgon_ba_ecke=rmholes(polyshape(ba_ecke));
pgon_ba_foli=rmholes(polyshape(ba_foli));
pgon_ba_frau=rmholes(polyshape(ba_frau));
pgon_ba_hahn=rmholes(polyshape(ba_hahn));
pgon_ba_heim=rmholes(polyshape(ba_heim));
pgon_ba_leit=rmholes(polyshape(ba_leit));
pgon_ba_mett=rmholes(polyshape(ba_mett));
pgon_ba_reic=rmholes(polyshape(ba_reic));
pgon_ba_rohr=rmholes(polyshape(ba_rohr));
pgon_ba_ruec=rmholes(polyshape(ba_ruec));
pgon_ba_rusc=rmholes(polyshape(ba_rusc));
    
pgon_bi_aben=rmholes(polyshape(bi_aben));
pgon_bi_acht=rmholes(polyshape(bi_acht));
pgon_bi_birk=rmholes(polyshape(bi_birk));
pgon_bi_boer=rmholes(polyshape(bi_boer));
pgon_bi_brue=rmholes(polyshape(bi_brue));
pgon_bi_buhl=rmholes(polyshape(bi_buhl));
pgon_bi_damb=rmholes(polyshape(bi_damb));
pgon_bi_dien=rmholes(polyshape(bi_dien));
pgon_bi_elch=rmholes(polyshape(bi_elch));
pgon_bi_elle=rmholes(polyshape(bi_elle));
pgon_bi_ellw=rmholes(polyshape(bi_ellw));
pgon_bi_gimb=rmholes(polyshape(bi_gimb));
pgon_bi_goll=rmholes(polyshape(bi_goll));
pgon_bi_hatt=rmholes(polyshape(bi_hatt));
pgon_bi_howe=rmholes(polyshape(bi_howe));
pgon_bi_kron=rmholes(polyshape(bi_kron));
pgon_bi_leis=rmholes(polyshape(bi_leis));
pgon_bi_meck=rmholes(polyshape(bi_meck));
pgon_bi_nbro=rmholes(polyshape(bi_nbro));
pgon_bi_nham=rmholes(polyshape(bi_nham));
pgon_bi_nohe=rmholes(polyshape(bi_nohe));
pgon_bi_obro=rmholes(polyshape(bi_obro));
pgon_bi_oham=rmholes(polyshape(bi_oham));
pgon_bi_rims=rmholes(polyshape(bi_rims));
pgon_bi_rinz=rmholes(polyshape(bi_rinz));
pgon_bi_rono=rmholes(polyshape(bi_rono));
pgon_bi_schm=rmholes(polyshape(bi_schm));
pgon_bi_schw=rmholes(polyshape(bi_schw));
pgon_bi_sies=rmholes(polyshape(bi_sies));
pgon_bi_sowi=rmholes(polyshape(bi_sowi));
pgon_bi_wihu=rmholes(polyshape(bi_wihu));
    
pgon_hr_alle=rmholes(polyshape(hr_alle));
pgon_hr_asba=rmholes(polyshape(hr_asba));
pgon_hr_berg=rmholes(polyshape(hr_berg));
pgon_hr_bers=rmholes(polyshape(hr_bers));
pgon_hr_boll=rmholes(polyshape(hr_boll));
pgon_hr_brei=rmholes(polyshape(hr_brei));
pgon_hr_bruc=rmholes(polyshape(hr_bruc));
pgon_hr_bund=rmholes(polyshape(hr_bund));
pgon_hr_dick=rmholes(polyshape(hr_dick));
pgon_hr_fisc=rmholes(polyshape(hr_fisc));
pgon_hr_gera=rmholes(polyshape(hr_gera));
pgon_hr_goes=rmholes(polyshape(hr_goes));
pgon_hr_grie=rmholes(polyshape(hr_grie));
pgon_hr_haus=rmholes(polyshape(hr_haus));
pgon_hr_hell=rmholes(polyshape(hr_hell));
pgon_hr_herb=rmholes(polyshape(hr_herb));
pgon_hr_herr=rmholes(polyshape(hr_herr));
pgon_hr_hett=rmholes(polyshape(hr_hett));
pgon_hr_hint=rmholes(polyshape(hr_hint));
pgon_hr_horb=rmholes(polyshape(hr_horb));
pgon_hr_hott=rmholes(polyshape(hr_hott));
pgon_hr_kemp=rmholes(polyshape(hr_kemp));
pgon_hr_kirs=rmholes(polyshape(hr_kirs));
pgon_hr_krum=rmholes(polyshape(hr_krum));
pgon_hr_lang=rmholes(polyshape(hr_lang));
pgon_hr_mack=rmholes(polyshape(hr_mack));
pgon_hr_mitt=rmholes(polyshape(hr_mitt));
pgon_hr_moer=rmholes(polyshape(hr_moer));
pgon_hr_nhos=rmholes(polyshape(hr_nhos));
pgon_hr_nwoe=rmholes(polyshape(hr_nwoe));
pgon_hr_ohos=rmholes(polyshape(hr_ohos));
pgon_hr_okir=rmholes(polyshape(hr_okir));
pgon_hr_orei=rmholes(polyshape(hr_orei));
pgon_hr_owoe=rmholes(polyshape(hr_owoe));
pgon_hr_rhau=rmholes(polyshape(hr_rhau));
pgon_hr_scha=rmholes(polyshape(hr_scha));
pgon_hr_schm=rmholes(polyshape(hr_schm));
pgon_hr_schw=rmholes(polyshape(hr_schw));
pgon_hr_sens=rmholes(polyshape(hr_sens));
pgon_hr_sien=rmholes(polyshape(hr_sien));
pgon_hr_siex=rmholes(polyshape(hr_siex));
pgon_hr_sonn=rmholes(polyshape(hr_sonn));
pgon_hr_stip=rmholes(polyshape(hr_stip));
pgon_hr_sulz=rmholes(polyshape(hr_sulz));
pgon_hr_veit=rmholes(polyshape(hr_veit));
pgon_hr_voll=rmholes(polyshape(hr_voll));
pgon_hr_weid=rmholes(polyshape(hr_weid));
pgon_hr_weit=rmholes(polyshape(hr_weit));
pgon_hr_wick=rmholes(polyshape(hr_wick));
pgon_hr_wirs=rmholes(polyshape(hr_wirs));

pgon_io_idob=rmholes(polyshape(io));


% number of grid points

n=100;

% constucting a grid with one free line

min1=min(BIR(:,1));
min2=min(BIR(:,2));
max1=max(BIR(:,1));
max2=max(BIR(:,2));

x = linspace(min1-(max1-min1)/(2*n+2),max1+(max1-min1)/(2*n+2),n+1);
y = linspace(min2-(max2-min2)/(2*n+2),max2+(max2-min2)/(2*n+2),n+1);

% constructing the discretised regions

Map_LK=zeros(n+1);
Map_VG=zeros(n+1,n+1,4);
Map_Ort=zeros(n+1,n+1,96);

for i=1:n+1
    for j = 1:n+1
        Map_LK(n+2-i,j) = isinterior(pgon_BIR, x(i), y(j));

        Map_VG(n+2-i,j,1)   = 1*isinterior(pgon_ba, x(i), y(j));
        Map_VG(n+2-i,j,2)   = 2*isinterior(pgon_bi, x(i), y(j));
        Map_VG(n+2-i,j,3)   = 3*isinterior(pgon_hr, x(i), y(j));
        Map_VG(n+2-i,j,4)   = 4*isinterior(pgon_io, x(i), y(j));
        
        Map_Ort(n+2-i,j,1)  = 1.01*isinterior(pgon_ba_baum, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,2)  = 1.02*isinterior(pgon_ba_berg, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,3)  = 1.03*isinterior(pgon_ba_bers, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,4)  = 1.04*isinterior(pgon_ba_ecke, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,5)  = 1.05*isinterior(pgon_ba_foli, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,6)  = 1.06*isinterior(pgon_ba_frau, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,7)  = 1.07*isinterior(pgon_ba_hahn, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,8)  = 1.08*isinterior(pgon_ba_heim, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,9)  = 1.09*isinterior(pgon_ba_leit, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,10) = 1.10*isinterior(pgon_ba_mett, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,11) = 1.11*isinterior(pgon_ba_reic, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,12) = 1.12*isinterior(pgon_ba_rohr, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,13) = 1.13*isinterior(pgon_ba_ruec, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,14) = 1.14*isinterior(pgon_ba_rusc, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        
        Map_Ort(n+2-i,j,15) = 2.01*isinterior(pgon_bi_aben, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,16) = 2.02*isinterior(pgon_bi_acht, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,17) = 2.03*isinterior(pgon_bi_birk, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,18) = 2.04*isinterior(pgon_bi_boer, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,19) = 2.05*isinterior(pgon_bi_brue, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,20) = 2.06*isinterior(pgon_bi_buhl, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,21) = 2.07*isinterior(pgon_bi_damb, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,22) = 2.08*isinterior(pgon_bi_dien, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,23) = 2.09*isinterior(pgon_bi_elch, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,24) = 2.10*isinterior(pgon_bi_elle, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,25) = 2.11*isinterior(pgon_bi_ellw, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,26) = 2.12*isinterior(pgon_bi_gimb, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,27) = 2.13*isinterior(pgon_bi_goll, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,28) = 2.14*isinterior(pgon_bi_hatt, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,29) = 2.15*isinterior(pgon_bi_howe, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,30) = 2.16*isinterior(pgon_bi_kron, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,31) = 2.17*isinterior(pgon_bi_leis, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,32) = 2.18*isinterior(pgon_bi_meck, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,33) = 2.19*isinterior(pgon_bi_nbro, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,34) = 2.20*isinterior(pgon_bi_nham, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,35) = 2.21*isinterior(pgon_bi_nohe, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,36) = 2.22*isinterior(pgon_bi_obro, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,37) = 2.23*isinterior(pgon_bi_oham, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,38) = 2.24*isinterior(pgon_bi_rims, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,39) = 2.25*isinterior(pgon_bi_rinz, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,40) = 2.26*isinterior(pgon_bi_rono, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,41) = 2.27*isinterior(pgon_bi_schm, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,42) = 2.28*isinterior(pgon_bi_schw, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,43) = 2.29*isinterior(pgon_bi_sies, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,44) = 2.30*isinterior(pgon_bi_sowi, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,45) = 2.31*isinterior(pgon_bi_wihu, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        
        Map_Ort(n+2-i,j,46) = 3.01*isinterior(pgon_hr_alle, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,47) = 3.02*isinterior(pgon_hr_asba, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,48) = 3.03*isinterior(pgon_hr_berg, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,49) = 3.04*isinterior(pgon_hr_bers, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,50) = 3.05*isinterior(pgon_hr_boll, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,51) = 3.06*isinterior(pgon_hr_brei, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,52) = 3.07*isinterior(pgon_hr_bruc, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,53) = 3.08*isinterior(pgon_hr_bund, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,54) = 3.09*isinterior(pgon_hr_dick, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,55) = 3.10*isinterior(pgon_hr_fisc, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,56) = 3.11*isinterior(pgon_hr_gera, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,57) = 3.12*isinterior(pgon_hr_goes, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,58) = 3.13*isinterior(pgon_hr_grie, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,59) = 3.14*isinterior(pgon_hr_haus, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,60) = 3.15*isinterior(pgon_hr_hell, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,61) = 3.16*isinterior(pgon_hr_herb, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,62) = 3.17*isinterior(pgon_hr_herr, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,63) = 3.18*isinterior(pgon_hr_hett, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,64) = 3.19*isinterior(pgon_hr_hint, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,65) = 3.20*isinterior(pgon_hr_horb, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,66) = 3.21*isinterior(pgon_hr_hott, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,67) = 3.22*isinterior(pgon_hr_kemp, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,68) = 3.23*isinterior(pgon_hr_kirs, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,69) = 3.24*isinterior(pgon_hr_krum, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,70) = 3.25*isinterior(pgon_hr_lang, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,71) = 3.26*isinterior(pgon_hr_mack, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,72) = 3.27*isinterior(pgon_hr_mitt, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,73) = 3.28*isinterior(pgon_hr_moer, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,74) = 3.29*isinterior(pgon_hr_nhos, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,75) = 3.30*isinterior(pgon_hr_nwoe, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,76) = 3.31*isinterior(pgon_hr_ohos, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,77) = 3.32*isinterior(pgon_hr_okir, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,78) = 3.33*isinterior(pgon_hr_orei, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,79) = 3.34*isinterior(pgon_hr_owoe, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,80) = 3.35*isinterior(pgon_hr_rhau, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,81) = 3.36*isinterior(pgon_hr_scha, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,82) = 3.37*isinterior(pgon_hr_schm, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,83) = 3.38*isinterior(pgon_hr_schw, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,84) = 3.39*isinterior(pgon_hr_sens, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,85) = 3.40*isinterior(pgon_hr_sien, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,86) = 3.41*isinterior(pgon_hr_siex, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,87) = 3.42*isinterior(pgon_hr_sonn, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,88) = 3.43*isinterior(pgon_hr_stip, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,89) = 3.44*isinterior(pgon_hr_sulz, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,90) = 3.45*isinterior(pgon_hr_veit, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,91) = 3.46*isinterior(pgon_hr_voll, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,92) = 3.47*isinterior(pgon_hr_weid, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,93) = 3.48*isinterior(pgon_hr_weit, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,94) = 3.49*isinterior(pgon_hr_wick, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        Map_Ort(n+2-i,j,95) = 3.50*isinterior(pgon_hr_wirs, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
        
        Map_Ort(n+2-i,j,96) = 4.01*isinterior(pgon_io_idob, x(i), y(j))*isinterior(pgon_BIR, x(i), y(j));
    end
end

LK=Map_LK;
BA_Ort=sum(Map_Ort(:,:,1:14),3);
BI_Ort=sum(Map_Ort(:,:,15:45),3);
HR_Ort=sum(Map_Ort(:,:,46:95),3);
VG=sum(Map_VG,3);
Ort=sum(Map_Ort,3);

% graphical representation

f1=figure;
JetMap = colormap(jet);
JetMap = [[1 1 1];JetMap];
h=heatmap(LK,'ColorMap',JetMap,'fontsize',18);
set(f1, 'Position', [200, 200, 527, 200+4.3/3.7*309]);
title('District of Birkenfeld')
Ax = h;
Ax.XDisplayLabels = nan(size(Ax.XDisplayData));
Ax.YDisplayLabels = nan(size(Ax.YDisplayData));
h.ColorbarVisible = 'off';

f2=figure;
JetMap = colormap(jet);
JetMap = [[1 1 1];JetMap];
h=heatmap(VG,'ColorMap',JetMap,'fontsize',18);
set(f2, 'Position', [200, 200, 527, 200+4.3/3.7*309]);
title('Association Communities')
Ax = h;
Ax.XDisplayLabels = nan(size(Ax.XDisplayData));
Ax.YDisplayLabels = nan(size(Ax.YDisplayData));
h.ColorbarVisible = 'off';

f3=figure;
JetMap = colormap(jet);
JetMap = [[1 1 1];JetMap];
h=heatmap(Ort,'ColorMap',JetMap,'fontsize',20);
set(f3, 'Position', [200, 200, 527, 200+4.3/3.7*309]);
title('Municipalities')
Ax = h;
Ax.XDisplayLabels = nan(size(Ax.XDisplayData));
Ax.YDisplayLabels = nan(size(Ax.YDisplayData));
h.ColorbarVisible = 'off';

f4=figure;
JetMap = colormap(jet);
JetMap = [[1 1 1];JetMap];
val=max(0,100*(BA_Ort-1));
h=heatmap(val,'ColorMap',JetMap,'fontsize',20);
set(f4, 'Position', [200, 200, 527, 200+4.3/3.7*309]);
title('VG Baumholder')
Ax = h;
Ax.XDisplayLabels = nan(size(Ax.XDisplayData));
Ax.YDisplayLabels = nan(size(Ax.YDisplayData));
h.ColorbarVisible = 'off';

f5=figure;
JetMap = colormap(jet);
JetMap = [[1 1 1];JetMap];
val=max(0,100*(BI_Ort-2));
h=heatmap(val,'ColorMap',JetMap,'fontsize',20);
set(f5, 'Position', [200, 200, 527, 200+4.3/3.7*309]);
title('VG Birkenfeld')
Ax = h;
Ax.XDisplayLabels = nan(size(Ax.XDisplayData));
Ax.YDisplayLabels = nan(size(Ax.YDisplayData));
h.ColorbarVisible = 'off';

f6=figure;
JetMap = colormap(jet);
JetMap = [[1 1 1];JetMap];
val=max(0,100*(HR_Ort-3));
h=heatmap(val,'ColorMap',JetMap,'fontsize',20);
set(f6, 'Position', [200, 200, 527, 200+4.3/3.7*309]);
title('VG Herrstein-Rhaunen')
Ax = h;
Ax.XDisplayLabels = nan(size(Ax.XDisplayData));
Ax.YDisplayLabels = nan(size(Ax.YDisplayData));
h.ColorbarVisible = 'off';

f7=figure;
JetMap = colormap(jet);
JetMap = [[1 1 1];JetMap];
h=heatmap(Map_Ort(:,:,end),'ColorMap',JetMap,'fontsize',20);
set(f7, 'Position', [200, 200, 527, 200+4.3/3.7*309]);
title('Idar-Oberstein')
Ax = h;
Ax.XDisplayLabels = nan(size(Ax.XDisplayData));
Ax.YDisplayLabels = nan(size(Ax.YDisplayData));
h.ColorbarVisible = 'off';

% writing data in text files

writematrix(LK,'lk.txt')
writematrix(VG,'vg.txt')
writematrix(Ort,'ort.txt')
